Measurement of the decay $\eta^{\prime}\to\pi^{0}\pi^{0}\eta$ at MAMI

An experimental study of the $\eta'\to \pi^0\pi^0\eta \to 6\gamma$ decay has been conducted with the best up-to-date statistical accuracy, by measuring $\eta'$ mesons produced in the $\gamma p \to \eta' p$ reaction with the A2 tagged-photon facility at the Mainz Microtron, MAMI. The results obtained for the standard parametrization of the $\eta'\to \pi^0\pi^0\eta$ matrix element are consistent with the most recent results for $\eta'\to\pi\pi\eta$ decays, but have smaller uncertainties. The available statistics and experimental resolution allowed, for the first time, an observation of a structure below the $\pi^+\pi^-$ mass threshold, the magnitude and sign of which, checked within the framework of the nonrelativistic effective-field theory, demonstrated good agreement with the cusp that was predicted based on the $\pi\pi$ scattering length combination, $a_0-a_2$, extracted from $K \to 3\pi$ decays.

==> anc/DalPl_etapr_eta2pi0_data_accor_Fig5b.dat <==
nbinsx, xmin, xmax, nbinsy, ymin, ymax
18 0.000000 1.330000 36 -1.000000 1.150000
Nbinx  Nbiny  Xcn  Ycn  Xmn  Ymn  W  eW
1 1 0.036944  -0.970139 0.036643  -0.969852 1155.832520 83.575897
2 1 0.110833  -0.970139 0.109949  -0.967148 1085.447876 81.668098
3 1 0.184722  -0.970139 0.183055  -0.962394 817.476196 70.542473
4 1 0.258611  -0.970139 0.255121  -0.955368 521.016846 55.407898
5 1 0.332500  -0.970139 0.317398  -0.946727 156.976883 30.030621
6 1 0.406389  -0.970139 0.406389  -0.970139 0.000000 0.000000
7 1 0.480278  -0.970139 0.480278  -0.970139 0.000000 0.000000
8 1 0.554167  -0.970139 0.554167  -0.970139 0.000000 0.000000
9 1 0.628056  -0.970139 0.628056  -0.970139 0.000000 0.000000
10 1 0.701944  -0.970139 0.701944  -0.970139 0.000000 0.000000
11 1 0.775833  -0.970139 0.775833  -0.970139 0.000000 0.000000
12 1 0.849722  -0.970139 0.849722  -0.970139 0.000000 0.000000
13 1 0.923611  -0.970139 0.923611  -0.970139 0.000000 0.000000
14 1 0.997500  -0.970139 0.997500  -0.970139 0.000000 0.000000
15 1 1.071389  -0.970139 1.071389  -0.970139 0.000000 0.000000
16 1 1.145278  -0.970139 1.145278  -0.970139 0.000000 0.000000
17 1 1.219167  -0.970139 1.219167  -0.970139 0.000000 0.000000
18 1 1.293056  -0.970139 1.293056  -0.970139 0.000000 0.000000
1 2 0.036944  -0.910417 0.036804  -0.910744 1119.367188 83.020729
2 2 0.110833  -0.910417 0.110968  -0.910293 1148.901733 80.842445
3 2 0.184722  -0.910417 0.184698  -0.910290 1048.796143 78.043457
4 2 0.258611  -0.910417 0.258771  -0.910524 1047.128052 78.601700
5 2 0.332500  -0.910417 0.332196  -0.910225 1217.343628 86.084213
6 2 0.406389  -0.910417 0.402120  -0.902647 714.868530 63.815445
7 2 0.480278  -0.910417 0.464149  -0.890148 193.603683 33.482819
8 2 0.554167  -0.910417 0.554167  -0.910417 0.000000 0.000000
9 2 0.628056  -0.910417 0.628056  -0.910417 0.000000 0.000000
10 2 0.701944  -0.910417 0.701944  -0.910417 0.000000 0.000000
11 2 0.775833  -0.910417 0.775833  -0.910417 0.000000 0.000000
12 2 0.849722  -0.910417 0.849722  -0.910417 0.000000 0.000000
13 2 0.923611  -0.910417 0.923611  -0.910417 0.000000 0.000000
14 2 0.997500  -0.910417 0.997500  -0.910417 0.000000 0.000000
15 2 1.071389  -0.910417 1.071389  -0.910417 0.000000 0.000000
16 2 1.145278  -0.910417 1.145278  -0.910417 0.000000 0.000000
17 2 1.219167  -0.910417 1.219167  -0.910417 0.000000 0.000000
18 2 1.293056  -0.910417 1.293056  -0.910417 0.000000 0.000000
1 3 0.036944  -0.850694 0.036873  -0.850400 1058.511353 78.207275
2 3 0.110833  -0.850694 0.110614  -0.850705 1061.130737 79.135262
3 3 0.184722  -0.850694 0.184657  -0.850714 1156.850098 81.992691
4 3 0.258611  -0.850694 0.258575  -0.850538 1109.468506 79.732605
5 3 0.332500  -0.850694 0.332460  -0.850602 1077.636719 80.085182
6 3 0.406389  -0.850694 0.406556  -0.850607 1108.056641 81.801552
7 3 0.480278  -0.850694 0.479805  -0.850753 1045.621338 77.875877
8 3 0.554167  -0.850694 0.547396  -0.839826 568.372559 57.218338
9 3 0.628056  -0.850694 0.599610  -0.825630 45.207539 15.204576
10 3 0.701944  -0.850694 0.701944  -0.850694 0.000000 0.000000
11 3 0.775833  -0.850694 0.775833  -0.850694 0.000000 0.000000
12 3 0.849722  -0.850694 0.849722  -0.850694 0.000000 0.000000
13 3 0.923611  -0.850694 0.923611  -0.850694 0.000000 0.000000
14 3 0.997500  -0.850694 0.997500  -0.850694 0.000000 0.000000
15 3 1.071389  -0.850694 1.071389  -0.850694 0.000000 0.000000
16 3 1.145278  -0.850694 1.145278  -0.850694 0.000000 0.000000
17 3 1.219167  -0.850694 1.219167  -0.850694 0.000000 0.000000
18 3 1.293056  -0.850694 1.293056  -0.850694 0.000000 0.000000
1 4 0.036944  -0.790972 0.037011  -0.791130 1130.937622 81.085709
2 4 0.110833  -0.790972 0.110836  -0.790696 943.932495 74.662918
3 4 0.184722  -0.790972 0.184500  -0.791011 1040.469849 77.859634
4 4 0.258611  -0.790972 0.258478  -0.791144 1050.484741 78.368889
5 4 0.332500  -0.790972 0.332497  -0.790930 1297.186890 88.025612
6 4 0.406389  -0.790972 0.406230  -0.790946 1174.873779 82.020683
7 4 0.480278  -0.790972 0.480214  -0.790789 1128.958496 82.248428
8 4 0.554167  -0.790972 0.554017  -0.790810 970.629211 74.726540
9 4 0.628056  -0.790972 0.624020  -0.786895 949.464050 74.912064
10 4 0.701944  -0.790972 0.678671  -0.770553 163.543915 31.218863
11 4 0.775833  -0.790972 0.775833  -0.790972 0.000000 0.000000
12 4 0.849722  -0.790972 0.849722  -0.790972 0.000000 0.000000
13 4 0.923611  -0.790972 0.923611  -0.790972 0.000000 0.000000
14 4 0.997500  -0.790972 0.997500  -0.790972 0.000000 0.000000
15 4 1.071389  -0.790972 1.071389  -0.790972 0.000000 0.000000
16 4 1.145278  -0.790972 1.145278  -0.790972 0.000000 0.000000
17 4 1.219167  -0.790972 1.219167  -0.790972 0.000000 0.000000
18 4 1.293056  -0.790972 1.293056  -0.790972 0.000000 0.000000
1 5 0.036944  -0.731250 0.036974  -0.731342 1149.730957 80.894722
2 5 0.110833  -0.731250 0.111019  -0.731085 1129.288208 81.710106
3 5 0.184722  -0.731250 0.184831  -0.731132 1171.448242 83.022827
4 5 0.258611  -0.731250 0.258569  -0.731283 1094.722778 79.403885
5 5 0.332500  -0.731250 0.332473  -0.731332 1205.705078 84.155800
6 5 0.406389  -0.731250 0.406318  -0.730962 1009.780945 77.059471
7 5 0.480278  -0.731250 0.480129  -0.731237 1060.380005 78.184074
8 5 0.554167  -0.731250 0.554321  -0.731151 1014.076477 75.319458
9 5 0.628056  -0.731250 0.628042  -0.731281 1014.039062 76.398155
10 5 0.701944  -0.731250 0.699616  -0.729570 1059.594971 78.471336
11 5 0.775833  -0.731250 0.754048  -0.713614 170.292236 32.450020
12 5 0.849722  -0.731250 0.849722  -0.731250 0.000000 0.000000
13 5 0.923611  -0.731250 0.923611  -0.731250 0.000000 0.000000
14 5 0.997500  -0.731250 0.997500  -0.731250 0.000000 0.000000
15 5 1.071389  -0.731250 1.071389  -0.731250 0.000000 0.000000
16 5 1.145278  -0.731250 1.145278  -0.731250 0.000000 0.000000
17 5 1.219167  -0.731250 1.219167  -0.731250 0.000000 0.000000
18 5 1.293056  -0.731250 1.293056  -0.731250 0.000000 0.000000
1 6 0.036944  -0.671528 0.036897  -0.671555 1126.069214 83.722733
2 6 0.110833  -0.671528 0.110859  -0.671574 1306.566162 86.711777
3 6 0.184722  -0.671528 0.184555  -0.671710 1127.093872 80.291275
4 6 0.258611  -0.671528 0.258453  -0.671347 1264.947021 87.393044
5 6 0.332500  -0.671528 0.332573  -0.671597 1123.340576 81.120125
6 6 0.406389  -0.671528 0.406680  -0.671492 1211.884277 83.218285
7 6 0.480278  -0.671528 0.480279  -0.671218 987.642273 74.648056
8 6 0.554167  -0.671528 0.554391  -0.671461 1038.277344 76.122414
9 6 0.628056  -0.671528 0.628174  -0.671409 1006.921143 76.397316
10 6 0.701944  -0.671528 0.701309  -0.671738 1096.072998 79.683113
11 6 0.775833  -0.671528 0.773799  -0.669742 1082.963501 79.489746
12 6 0.849722  -0.671528 0.826266  -0.654055 198.346420 33.115486
13 6 0.923611  -0.671528 0.923611  -0.671528 0.000000 0.000000
14 6 0.997500  -0.671528 0.997500  -0.671528 0.000000 0.000000
15 6 1.071389  -0.671528 1.071389  -0.671528 0.000000 0.000000
16 6 1.145278  -0.671528 1.145278  -0.671528 0.000000 0.000000
17 6 1.219167  -0.671528 1.219167  -0.671528 0.000000 0.000000
18 6 1.293056  -0.671528 1.293056  -0.671528 0.000000 0.000000
1 7 0.036944  -0.611806 0.036872  -0.611875 1079.633179 79.497704
2 7 0.110833  -0.611806 0.110952  -0.611649 1033.057373 76.183022
3 7 0.184722  -0.611806 0.184676  -0.611739 1058.688599 80.316231
4 7 0.258611  -0.611806 0.258917  -0.611905 1127.424438 82.162605
5 7 0.332500  -0.611806 0.332467  -0.611586 1128.010132 80.534554
6 7 0.406389  -0.611806 0.406778  -0.612217 1033.594116 76.051231
7 7 0.480278  -0.611806 0.480269  -0.611968 1158.044556 82.308739
8 7 0.554167  -0.611806 0.553815  -0.611611 924.564636 71.430908
9 7 0.628056  -0.611806 0.628068  -0.611806 1044.319092 76.389465
10 7 0.701944  -0.611806 0.701607  -0.611606 1104.410278 80.594841
11 7 0.775833  -0.611806 0.775901  -0.611712 1287.138306 87.368340
12 7 0.849722  -0.611806 0.846300  -0.609082 910.244995 72.947769
13 7 0.923611  -0.611806 0.896415  -0.591138 86.150826 21.448999
14 7 0.997500  -0.611806 0.997500  -0.611806 0.000000 0.000000
15 7 1.071389  -0.611806 1.071389  -0.611806 0.000000 0.000000
16 7 1.145278  -0.611806 1.145278  -0.611806 0.000000 0.000000
17 7 1.219167  -0.611806 1.219167  -0.611806 0.000000 0.000000
18 7 1.293056  -0.611806 1.293056  -0.611806 0.000000 0.000000
1 8 0.036944  -0.552083 0.036520  -0.552413 1061.611328 77.964813
2 8 0.110833  -0.552083 0.110632  -0.552405 1096.915649 79.098351
3 8 0.184722  -0.552083 0.184455  -0.551957 1137.113159 81.771278
4 8 0.258611  -0.552083 0.258833  -0.552142 1106.416992 80.219383
5 8 0.332500  -0.552083 0.332713  -0.552290 1138.590942 81.374016
6 8 0.406389  -0.552083 0.406192  -0.551945 1231.371704 85.127350
7 8 0.480278  -0.552083 0.480410  -0.551975 1096.391357 77.965004
8 8 0.554167  -0.552083 0.554230  -0.551793 1053.096680 78.731422
9 8 0.628056  -0.552083 0.627875  -0.551895 1061.261597 78.013481
10 8 0.701944  -0.552083 0.701827  -0.551804 1165.789551 81.149948
11 8 0.775833  -0.552083 0.775992  -0.552035 940.766785 74.748589
12 8 0.849722  -0.552083 0.849942  -0.551832 974.463928 74.703773
13 8 0.923611  -0.552083 0.916573  -0.547408 780.064758 69.047745
14 8 0.997500  -0.552083 0.963630  -0.526043 10.701967 6.771747
15 8 1.071389  -0.552083 1.071389  -0.552083 0.000000 0.000000
16 8 1.145278  -0.552083 1.145278  -0.552083 0.000000 0.000000
17 8 1.219167  -0.552083 1.219167  -0.552083 0.000000 0.000000
18 8 1.293056  -0.552083 1.293056  -0.552083 0.000000 0.000000
1 9 0.036944  -0.492361 0.036714  -0.492023 1136.807617 81.778481
2 9 0.110833  -0.492361 0.110578  -0.492157 1106.188721 81.605988
3 9 0.184722  -0.492361 0.184662  -0.492422 1079.683838 79.160973
4 9 0.258611  -0.492361 0.258949  -0.492279 1162.067993 81.976273
5 9 0.332500  -0.492361 0.332422  -0.492318 1075.507080 80.433983
6 9 0.406389  -0.492361 0.406547  -0.492097 1090.439453 78.828339
7 9 0.480278  -0.492361 0.480516  -0.492035 1011.144348 76.238770
8 9 0.554167  -0.492361 0.554180  -0.492205 1142.879395 79.356895
9 9 0.628056  -0.492361 0.628306  -0.492563 1043.808350 78.005669
10 9 0.701944  -0.492361 0.701939  -0.492272 1114.650635 79.501068
11 9 0.775833  -0.492361 0.775912  -0.492214 1058.280396 78.860703
12 9 0.849722  -0.492361 0.849926  -0.492365 1160.054199 80.924110
13 9 0.923611  -0.492361 0.924033  -0.492452 1072.940674 80.728264
14 9 0.997500  -0.492361 0.981161  -0.485337 509.580414 54.087463
15 9 1.071389  -0.492361 1.071389  -0.492361 0.000000 0.000000
16 9 1.145278  -0.492361 1.145278  -0.492361 0.000000 0.000000
17 9 1.219167  -0.492361 1.219167  -0.492361 0.000000 0.000000
18 9 1.293056  -0.492361 1.293056  -0.492361 0.000000 0.000000
1 10 0.036944  -0.432639 0.037025  -0.432341 1082.201294 79.789780
2 10 0.110833  -0.432639 0.111022  -0.432819 1196.335693 83.231133
3 10 0.184722  -0.432639 0.184595  -0.432768 978.001648 74.277946
4 10 0.258611  -0.432639 0.258523  -0.432761 1164.254028 83.588150
5 10 0.332500  -0.432639 0.332652  -0.432657 1316.059692 88.646416
6 10 0.406389  -0.432639 0.406357  -0.432713 1105.277100 80.314133
7 10 0.480278  -0.432639 0.480392  -0.432827 1049.992798 77.367851
8 10 0.554167  -0.432639 0.554199  -0.432466 1120.727417 79.711853
9 10 0.628056  -0.432639 0.627841  -0.432547 1184.594116 83.404266
10 10 0.701944  -0.432639 0.702003  -0.432726 1117.961182 81.807098
11 10 0.775833  -0.432639 0.775811  -0.432640 1208.634399 85.405228
12 10 0.849722  -0.432639 0.849767  -0.432754 1083.425171 77.842888
13 10 0.923611  -0.432639 0.923563  -0.432812 996.751465 74.911636
14 10 0.997500  -0.432639 0.996773  -0.431875 1068.561157 80.325134
15 10 1.071389  -0.432639 1.044928  -0.416652 195.350830 35.009872
16 10 1.145278  -0.432639 1.145278  -0.432639 0.000000 0.000000
17 10 1.219167  -0.432639 1.219167  -0.432639 0.000000 0.000000
18 10 1.293056  -0.432639 1.293056  -0.432639 0.000000 0.000000
1 11 0.036944  -0.372917 0.036681  -0.373057 1345.197144 88.317566
2 11 0.110833  -0.372917 0.110736  -0.373147 1026.160034 76.233826
3 11 0.184722  -0.372917 0.184803  -0.372796 1017.265198 76.647751
4 11 0.258611  -0.372917 0.258345  -0.373049 1021.265076 75.292358
5 11 0.332500  -0.372917 0.332354  -0.373005 1222.293213 84.383720
6 11 0.406389  -0.372917 0.406460  -0.372693 1115.108032 80.244759
7 11 0.480278  -0.372917 0.480381  -0.372818 1193.861938 82.956886
8 11 0.554167  -0.372917 0.554264  -0.372471 1240.969360 84.562386
9 11 0.628056  -0.372917 0.627855  -0.373184 1039.123169 78.386604
10 11 0.701944  -0.372917 0.701987  -0.372699 1243.292603 85.081543
11 11 0.775833  -0.372917 0.775879  -0.372723 1114.877563 80.379616
12 11 0.849722  -0.372917 0.849691  -0.372937 1018.272827 76.459572
13 11 0.923611  -0.372917 0.923719  -0.373009 1069.125732 77.961357
14 11 0.997500  -0.372917 0.997584  -0.372924 1113.706177 82.274590
15 11 1.071389  -0.372917 1.061961  -0.368947 838.233276 70.995461
16 11 1.145278  -0.372917 1.145278  -0.372917 0.000000 0.000000
17 11 1.219167  -0.372917 1.219167  -0.372917 0.000000 0.000000
18 11 1.293056  -0.372917 1.293056  -0.372917 0.000000 0.000000
1 12 0.036944  -0.313194 0.036839  -0.313221 1105.471191 80.541405
2 12 0.110833  -0.313194 0.110800  -0.313153 1115.129517 79.295486
3 12 0.184722  -0.313194 0.184983  -0.313437 1054.802368 76.618240
4 12 0.258611  -0.313194 0.258369  -0.313575 1021.747498 77.668510
5 12 0.332500  -0.313194 0.332244  -0.313066 1052.852783 77.113228
6 12 0.406389  -0.313194 0.406435  -0.313057 1085.845215 78.249725
7 12 0.480278  -0.313194 0.480338  -0.313298 1113.162720 77.785088
8 12 0.554167  -0.313194 0.554085  -0.313227 1171.284302 81.892136
9 12 0.628056  -0.313194 0.627955  -0.313369 1060.592773 78.022224
10 12 0.701944  -0.313194 0.702194  -0.313214 905.444946 74.766876
11 12 0.775833  -0.313194 0.775794  -0.313355 1117.702148 79.856049
12 12 0.849722  -0.313194 0.849754  -0.313324 1047.048218 77.486786
13 12 0.923611  -0.313194 0.923444  -0.313006 1009.613586 77.425858
14 12 0.997500  -0.313194 0.997397  -0.312973 1108.753052 78.413071
15 12 1.071389  -0.313194 1.071254  -0.312995 1013.560730 77.255974
16 12 1.145278  -0.313194 1.120429  -0.303080 175.282959 34.253529
17 12 1.219167  -0.313194 1.219167  -0.313194 0.000000 0.000000
18 12 1.293056  -0.313194 1.293056  -0.313194 0.000000 0.000000
1 13 0.036944  -0.253472 0.036627  -0.253611 1089.153198 77.187263
2 13 0.110833  -0.253472 0.110793  -0.253562 1178.202515 81.298759
3 13 0.184722  -0.253472 0.184649  -0.253675 1032.585327 76.098091
4 13 0.258611  -0.253472 0.258195  -0.253582 1061.235474 78.901039
5 13 0.332500  -0.253472 0.332477  -0.253523 1125.420166 79.607498
6 13 0.406389  -0.253472 0.406391  -0.253550 1045.534668 76.398460
7 13 0.480278  -0.253472 0.480335  -0.253604 1152.897827 82.448326
8 13 0.554167  -0.253472 0.554049  -0.253472 1071.664307 78.176598
9 13 0.628056  -0.253472 0.627933  -0.253284 1047.382935 77.045418
10 13 0.701944  -0.253472 0.701968  -0.253421 1006.860718 76.746155
11 13 0.775833  -0.253472 0.775813  -0.253632 1142.542114 81.220749
12 13 0.849722  -0.253472 0.849328  -0.253483 1088.121704 78.057831
13 13 0.923611  -0.253472 0.923632  -0.253312 1114.177368 81.129265
14 13 0.997500  -0.253472 0.997516  -0.253540 1069.161255 79.204201
15 13 1.071389  -0.253472 1.071284  -0.253274 1190.530151 84.740555
16 13 1.145278  -0.253472 1.136235  -0.250119 685.783936 68.735527
17 13 1.219167  -0.253472 1.219167  -0.253472 0.000000 0.000000
18 13 1.293056  -0.253472 1.293056  -0.253472 0.000000 0.000000
1 14 0.036944  -0.193750 0.036488  -0.193744 1030.966064 77.319710
2 14 0.110833  -0.193750 0.110939  -0.193861 1007.555664 75.940109
3 14 0.184722  -0.193750 0.184549  -0.193553 1159.052490 81.563614
4 14 0.258611  -0.193750 0.258474  -0.193631 1078.114868 77.365669
5 14 0.332500  -0.193750 0.332745  -0.193741 1171.851562 83.074867
6 14 0.406389  -0.193750 0.406490  -0.193760 880.517944 70.795868
7 14 0.480278  -0.193750 0.480603  -0.193646 1083.564087 78.502876
8 14 0.554167  -0.193750 0.554362  -0.193752 925.820129 71.924431
9 14 0.628056  -0.193750 0.628043  -0.193910 1010.230957 74.848557
10 14 0.701944  -0.193750 0.701878  -0.193774 1230.228882 83.457947
11 14 0.775833  -0.193750 0.776173  -0.193633 1094.281006 80.102623
12 14 0.849722  -0.193750 0.849768  -0.193963 1093.983643 78.529266
13 14 0.923611  -0.193750 0.923274  -0.193789 1038.280640 76.778168
14 14 0.997500  -0.193750 0.997584  -0.193803 1037.932739 77.534485
15 14 1.071389  -0.193750 1.071541  -0.193691 1119.592896 82.460266
16 14 1.145278  -0.193750 1.145101  -0.193655 1188.915527 85.248772
17 14 1.219167  -0.193750 1.191409  -0.181937 236.066269 39.454235
18 14 1.293056  -0.193750 1.293056  -0.193750 0.000000 0.000000
1 15 0.036944  -0.134028 0.037213  -0.134029 1086.211548 80.861519
2 15 0.110833  -0.134028 0.110785  -0.133991 1149.539795 80.399864
3 15 0.184722  -0.134028 0.184597  -0.134102 1118.539429 82.094246
4 15 0.258611  -0.134028 0.258816  -0.134020 1065.853149 78.045624
5 15 0.332500  -0.134028 0.332480  -0.134165 1157.365723 82.445488
6 15 0.406389  -0.134028 0.406230  -0.133923 1081.355469 79.474014
7 15 0.480278  -0.134028 0.480168  -0.134194 1165.171875 81.471069
8 15 0.554167  -0.134028 0.553856  -0.133867 1102.384277 79.785263
9 15 0.628056  -0.134028 0.627756  -0.134088 1105.748901 80.379349
10 15 0.701944  -0.134028 0.701877  -0.133904 1153.909180 82.980789
11 15 0.775833  -0.134028 0.775916  -0.134026 1019.535828 77.687485
12 15 0.849722  -0.134028 0.849333  -0.134165 1060.317871 78.477692
13 15 0.923611  -0.134028 0.923372  -0.133920 1091.208374 79.526482
14 15 0.997500  -0.134028 0.997479  -0.134075 1104.993652 80.138893
15 15 1.071389  -0.134028 1.071150  -0.133970 956.918762 74.615959
16 15 1.145278  -0.134028 1.145365  -0.134125 1008.065430 77.843040
17 15 1.219167  -0.134028 1.203056  -0.130914 564.225647 61.932907
18 15 1.293056  -0.134028 1.293056  -0.134028 0.000000 0.000000
1 16 0.036944  -0.074306 0.036779  -0.074172 979.698242 74.588341
2 16 0.110833  -0.074306 0.110516  -0.074472 1221.397827 83.028412
3 16 0.184722  -0.074306 0.184902  -0.074186 1071.330322 79.678696
4 16 0.258611  -0.074306 0.258694  -0.074233 1094.479980 78.780190
5 16 0.332500  -0.074306 0.332930  -0.074514 1200.099731 84.083717
6 16 0.406389  -0.074306 0.406382  -0.074556 948.950378 75.417297
7 16 0.480278  -0.074306 0.480429  -0.074064 1156.897339 81.781693
8 16 0.554167  -0.074306 0.554203  -0.074404 1153.239380 81.263458
9 16 0.628056  -0.074306 0.628026  -0.074386 894.925598 72.969841
10 16 0.701944  -0.074306 0.702021  -0.074274 1087.411865 78.439323
11 16 0.775833  -0.074306 0.775829  -0.074243 978.130981 74.921494
12 16 0.849722  -0.074306 0.849910  -0.074385 1099.571289 80.086075
13 16 0.923611  -0.074306 0.923756  -0.074447 1066.442017 77.347542
14 16 0.997500  -0.074306 0.997553  -0.074752 1236.988159 85.413651
15 16 1.071389  -0.074306 1.071406  -0.074370 933.858765 72.627045
16 16 1.145278  -0.074306 1.145325  -0.074126 957.595764 76.506706
17 16 1.219167  -0.074306 1.215567  -0.072646 929.354126 76.648659
18 16 1.293056  -0.074306 1.293056  -0.074306 -1.017215 0.804875
1 17 0.036944  -0.014583 0.037075  -0.014362 1260.516235 84.203056
2 17 0.110833  -0.014583 0.111023  -0.014460 1075.818970 79.390251
3 17 0.184722  -0.014583 0.184854  -0.014326 1230.105835 84.851189
4 17 0.258611  -0.014583 0.258217  -0.014611 980.737488 74.121040
5 17 0.332500  -0.014583 0.332179  -0.014839 1107.307251 81.713242
6 17 0.406389  -0.014583 0.406434  -0.014684 1107.539673 80.361870
7 17 0.480278  -0.014583 0.480195  -0.014576 1001.701904 74.835510
8 17 0.554167  -0.014583 0.554285  -0.014703 1039.287231 77.007462
9 17 0.628056  -0.014583 0.627821  -0.014425 1071.854248 79.716187
10 17 0.701944  -0.014583 0.702201  -0.014735 1092.427124 78.981308
11 17 0.775833  -0.014583 0.775766  -0.014817 1022.801086 78.092850
12 17 0.849722  -0.014583 0.849623  -0.014722 1176.384766 83.611534
13 17 0.923611  -0.014583 0.923695  -0.014634 1250.966309 84.901253
14 17 0.997500  -0.014583 0.997648  -0.014781 1065.919189 78.473984
15 17 1.071389  -0.014583 1.071008  -0.014454 909.918762 72.312447
16 17 1.145278  -0.014583 1.145160  -0.014594 989.579956 76.427650
17 17 1.219167  -0.014583 1.219174  -0.014655 879.766479 76.576180
18 17 1.293056  -0.014583 1.264286  -0.007412 218.236893 40.061516
1 18 0.036944  0.045139 0.036993  0.045203 942.469910 73.231514
2 18 0.110833  0.045139 0.110585  0.045479 1042.383911 78.062233
3 18 0.184722  0.045139 0.184910  0.045033 1084.263062 78.882454
4 18 0.258611  0.045139 0.258898  0.045139 1165.127563 81.844742
5 18 0.332500  0.045139 0.332195  0.045070 1035.743774 78.016502
6 18 0.406389  0.045139 0.406391  0.044863 1057.756104 77.200020
7 18 0.480278  0.045139 0.480094  0.045253 1199.100464 82.569931
8 18 0.554167  0.045139 0.553993  0.045125 1274.124634 86.202347
9 18 0.628056  0.045139 0.628131  0.045311 1146.036987 80.262558
10 18 0.701944  0.045139 0.702007  0.045216 950.966309 73.597900
11 18 0.775833  0.045139 0.776062  0.045237 1107.679565 80.560020
12 18 0.849722  0.045139 0.849818  0.045190 1137.317749 80.267670
13 18 0.923611  0.045139 0.923630  0.045049 1060.455933 78.991287
14 18 0.997500  0.045139 0.997626  0.045152 1016.662781 75.225746
15 18 1.071389  0.045139 1.071648  0.045239 1004.404602 78.069778
16 18 1.145278  0.045139 1.145106  0.044900 851.731140 73.046677
17 18 1.219167  0.045139 1.219262  0.044931 915.985046 76.619705
18 18 1.293056  0.045139 1.272655  0.047535 425.739136 55.252930
1 19 0.036944  0.104861 0.036525  0.105019 987.008362 74.820351
2 19 0.110833  0.104861 0.110874  0.104840 902.923706 72.049736
3 19 0.184722  0.104861 0.184701  0.104755 1161.690308 82.604019
4 19 0.258611  0.104861 0.258351  0.105106 1231.016724 85.514229
5 19 0.332500  0.104861 0.332382  0.104983 1128.028442 82.071495
6 19 0.406389  0.104861 0.406640  0.105108 1135.019531 81.721794
7 19 0.480278  0.104861 0.480000  0.104724 1140.227417 79.806496
8 19 0.554167  0.104861 0.554138  0.105138 1069.132080 78.365791
9 19 0.628056  0.104861 0.628048  0.105158 1112.740112 78.466492
10 19 0.701944  0.104861 0.702056  0.104656 1176.076294 81.719704
11 19 0.775833  0.104861 0.775746  0.104663 1194.732056 83.141960
12 19 0.849722  0.104861 0.849362  0.104822 976.088196 74.978745
13 19 0.923611  0.104861 0.923334  0.105075 999.558533 77.098183
14 19 0.997500  0.104861 0.997680  0.105046 1093.441284 79.964432
15 19 1.071389  0.104861 1.071434  0.104794 1221.971558 86.094398
16 19 1.145278  0.104861 1.145015  0.104806 1289.536865 88.420471
17 19 1.219167  0.104861 1.218998  0.104825 1001.071960 77.896927
18 19 1.293056  0.104861 1.280050  0.106503 698.010498 69.247742
1 20 0.036944  0.164583 0.036941  0.164433 1090.369995 77.918915
2 20 0.110833  0.164583 0.110677  0.164381 1165.820923 81.147102
3 20 0.184722  0.164583 0.185046  0.164692 1010.682251 76.247086
4 20 0.258611  0.164583 0.258673  0.164543 1077.572021 79.116852
5 20 0.332500  0.164583 0.332281  0.164571 1138.949097 81.947716
6 20 0.406389  0.164583 0.406137  0.164472 1137.179932 80.390434
7 20 0.480278  0.164583 0.480418  0.164464 1253.605713 85.480789
8 20 0.554167  0.164583 0.554055  0.164786 1132.393433 80.637711
9 20 0.628056  0.164583 0.628274  0.164857 1112.870605 80.538200
10 20 0.701944  0.164583 0.702111  0.164432 1128.799194 80.782578
11 20 0.775833  0.164583 0.775703  0.164463 1095.583984 80.778069
12 20 0.849722  0.164583 0.849746  0.164540 1163.660400 80.359055
13 20 0.923611  0.164583 0.923640  0.164480 858.740051 69.450455
14 20 0.997500  0.164583 0.997739  0.164539 861.505676 71.250031
15 20 1.071389  0.164583 1.071220  0.164576 999.655945 76.138901
16 20 1.145278  0.164583 1.145407  0.164686 860.631470 73.005531
17 20 1.219167  0.164583 1.219209  0.164507 1237.870117 88.776222
18 20 1.293056  0.164583 1.285720  0.165366 867.825439 76.808952
1 21 0.036944  0.224306 0.036738  0.224401 906.521423 72.554131
2 21 0.110833  0.224306 0.110782  0.224388 1149.027344 81.836044
3 21 0.184722  0.224306 0.184763  0.223988 1035.455811 77.214294
4 21 0.258611  0.224306 0.258734  0.224285 1244.846924 85.500275
5 21 0.332500  0.224306 0.332392  0.224448 1125.993530 81.134659
6 21 0.406389  0.224306 0.406184  0.224210 1119.223022 82.218475
7 21 0.480278  0.224306 0.480319  0.224067 1076.115723 78.883118
8 21 0.554167  0.224306 0.554325  0.224568 1101.161621 79.563591
9 21 0.628056  0.224306 0.628119  0.224194 1046.580688 77.892776
10 21 0.701944  0.224306 0.701366  0.224225 1080.676392 80.774956
11 21 0.775833  0.224306 0.775689  0.224080 974.168091 74.301308
12 21 0.849722  0.224306 0.850034  0.224214 1022.037170 76.083672
13 21 0.923611  0.224306 0.923757  0.224331 953.428101 74.264565
14 21 0.997500  0.224306 0.997626  0.224435 974.086548 74.998344
15 21 1.071389  0.224306 1.071504  0.224275 988.331604 76.550537
16 21 1.145278  0.224306 1.145063  0.224146 1041.768677 76.877518
17 21 1.219167  0.224306 1.219245  0.224186 1025.862305 79.662354
18 21 1.293056  0.224306 1.289589  0.224735 855.340698 76.005638
1 22 0.036944  0.284028 0.037386  0.283901 1059.364136 79.069984
2 22 0.110833  0.284028 0.110644  0.284092 987.716980 75.393883
3 22 0.184722  0.284028 0.184611  0.284121 976.608948 75.710579
4 22 0.258611  0.284028 0.258562  0.284062 1089.884277 77.875099
5 22 0.332500  0.284028 0.332297  0.283871 1088.250610 81.015427
6 22 0.406389  0.284028 0.406570  0.284271 1087.044800 78.315628
7 22 0.480278  0.284028 0.480374  0.283803 1091.475464 78.845467
8 22 0.554167  0.284028 0.554233  0.283963 1232.024536 83.476151
9 22 0.628056  0.284028 0.627952  0.283856 1018.612732 76.986481
10 22 0.701944  0.284028 0.701977  0.284170 1031.760742 77.953964
11 22 0.775833  0.284028 0.775506  0.284130 977.860596 75.168648
12 22 0.849722  0.284028 0.849752  0.284145 1108.606934 80.493202
13 22 0.923611  0.284028 0.923357  0.284237 1047.081787 77.083290
14 22 0.997500  0.284028 0.997418  0.284040 1047.487305 77.086388
15 22 1.071389  0.284028 1.071532  0.284094 841.053284 71.515793
16 22 1.145278  0.284028 1.145360  0.284063 1036.672852 79.215416
17 22 1.219167  0.284028 1.219061  0.283964 879.263123 72.832985
18 22 1.293056  0.284028 1.291508  0.284040 750.083740 69.347633
1 23 0.036944  0.343750 0.037235  0.343739 936.745300 71.689651
2 23 0.110833  0.343750 0.110770  0.343747 1034.462646 77.448189
3 23 0.184722  0.343750 0.184840  0.343936 1107.752930 79.593277
4 23 0.258611  0.343750 0.258536  0.343677 918.407043 73.683372
5 23 0.332500  0.343750 0.332444  0.343608 1072.156128 78.811623
6 23 0.406389  0.343750 0.406236  0.343802 1119.859131 80.551994
7 23 0.480278  0.343750 0.479945  0.343795 1056.472046 78.418457
8 23 0.554167  0.343750 0.554622  0.343768 1134.632935 80.149384
9 23 0.628056  0.343750 0.627811  0.343704 1100.556274 78.839317
10 23 0.701944  0.343750 0.701936  0.343643 1054.700684 79.006653
11 23 0.775833  0.343750 0.775633  0.344036 971.663330 73.718483
12 23 0.849722  0.343750 0.849405  0.343777 1050.734619 77.236183
13 23 0.923611  0.343750 0.923465  0.343696 1099.552734 82.103569
14 23 0.997500  0.343750 0.997180  0.343682 989.646851 74.811714
15 23 1.071389  0.343750 1.071179  0.343803 1065.417358 78.107468
16 23 1.145278  0.343750 1.145264  0.343745 903.810059 72.813019
17 23 1.219167  0.343750 1.219075  0.343881 1018.622314 76.841286
18 23 1.293056  0.343750 1.291212  0.343397 920.666992 74.450356
1 24 0.036944  0.403472 0.036922  0.403345 1090.254639 77.912674
2 24 0.110833  0.403472 0.111026  0.403200 1058.415039 78.674294
3 24 0.184722  0.403472 0.184600  0.403532 1018.966125 77.733696
4 24 0.258611  0.403472 0.258578  0.403851 946.034912 73.742203
5 24 0.332500  0.403472 0.332626  0.403465 1067.174927 78.701622
6 24 0.406389  0.403472 0.406517  0.403618 992.273071 75.856796
7 24 0.480278  0.403472 0.480173  0.403482 981.599121 76.413170
8 24 0.554167  0.403472 0.553994  0.403282 1105.218262 79.914780
9 24 0.628056  0.403472 0.628253  0.403675 928.584351 74.197678
10 24 0.701944  0.403472 0.701795  0.403202 984.931396 75.744499
11 24 0.775833  0.403472 0.775884  0.403256 947.807251 75.565926
12 24 0.849722  0.403472 0.849825  0.403474 961.825439 74.261887
13 24 0.923611  0.403472 0.923652  0.403816 1057.768799 79.558189
14 24 0.997500  0.403472 0.996972  0.403368 944.958374 74.072655
15 24 1.071389  0.403472 1.071710  0.403565 890.112061 71.936035
16 24 1.145278  0.403472 1.145259  0.403566 909.955444 74.035988
17 24 1.219167  0.403472 1.219022  0.403556 859.885071 70.294762
18 24 1.293056  0.403472 1.288539  0.403220 779.822998 69.136566
1 25 0.036944  0.463194 0.036837  0.463321 1020.960449 76.146408
2 25 0.110833  0.463194 0.110750  0.463324 994.002441 74.830070
3 25 0.184722  0.463194 0.184581  0.463106 1070.063232 78.391785
4 25 0.258611  0.463194 0.258270  0.463316 975.197510 74.756973
5 25 0.332500  0.463194 0.332351  0.463051 943.021057 74.082100
6 25 0.406389  0.463194 0.406638  0.463227 868.546753 71.861908
7 25 0.480278  0.463194 0.480217  0.463102 1093.906738 81.453499
8 25 0.554167  0.463194 0.554007  0.463349 1036.756592 78.055336
9 25 0.628056  0.463194 0.627791  0.463233 957.084045 74.887383
10 25 0.701944  0.463194 0.702325  0.463090 1056.509399 78.077370
11 25 0.775833  0.463194 0.775813  0.463332 1061.890137 79.032906
12 25 0.849722  0.463194 0.849460  0.463244 969.816833 76.778641
13 25 0.923611  0.463194 0.923511  0.463260 1084.955322 79.515022
14 25 0.997500  0.463194 0.997314  0.463156 1041.162598 78.973602
15 25 1.071389  0.463194 1.071177  0.463266 893.048096 73.441765
16 25 1.145278  0.463194 1.145054  0.463021 954.892944 72.462585
17 25 1.219167  0.463194 1.219244  0.463053 1067.771484 81.362411
18 25 1.293056  0.463194 1.283807  0.462473 637.788330 61.508373
1 26 0.036944  0.522917 0.036810  0.522868 976.727966 75.894348
2 26 0.110833  0.522917 0.110435  0.522930 1034.305176 76.703300
3 26 0.184722  0.522917 0.184712  0.522920 1060.878784 78.653526
4 26 0.258611  0.522917 0.258702  0.522685 999.412842 77.138893
5 26 0.332500  0.522917 0.332693  0.522950 968.481689 75.312279
6 26 0.406389  0.522917 0.406347  0.522909 1049.939087 76.720306
7 26 0.480278  0.522917 0.480272  0.522788 1027.107544 77.263199
8 26 0.554167  0.522917 0.554386  0.522816 1090.917847 81.878754
9 26 0.628056  0.522917 0.627701  0.522874 947.333862 75.496361
10 26 0.701944  0.522917 0.701922  0.523094 860.871338 70.819916
11 26 0.775833  0.522917 0.775586  0.522913 1041.587280 77.654648
12 26 0.849722  0.522917 0.849855  0.522951 953.176758 74.083252
13 26 0.923611  0.522917 0.923471  0.522878 782.694946 68.919380
14 26 0.997500  0.522917 0.997583  0.522874 879.252075 72.818436
15 26 1.071389  0.522917 1.071659  0.523111 1011.537598 78.583389
16 26 1.145278  0.522917 1.145046  0.522637 876.506592 69.653366
17 26 1.219167  0.522917 1.219121  0.522937 887.813477 71.395798
18 26 1.293056  0.522917 1.276084  0.520220 481.489197 53.351551
1 27 0.036944  0.582639 0.036533  0.582762 1059.390991 77.142204
2 27 0.110833  0.582639 0.110689  0.582707 1104.915771 78.963730
3 27 0.184722  0.582639 0.184732  0.582643 1128.276611 81.380447
4 27 0.258611  0.582639 0.258617  0.582673 1099.947266 79.540947
5 27 0.332500  0.582639 0.332644  0.582418 1027.971924 78.202156
6 27 0.406389  0.582639 0.406633  0.582799 921.936707 72.628708
7 27 0.480278  0.582639 0.480440  0.582692 1090.059814 80.769211
8 27 0.554167  0.582639 0.553849  0.582964 1101.188599 79.534409
9 27 0.628056  0.582639 0.628196  0.582643 1007.780273 76.691986
10 27 0.701944  0.582639 0.701953  0.582660 936.268860 74.288460
11 27 0.775833  0.582639 0.775593  0.582464 1015.492554 77.887978
12 27 0.849722  0.582639 0.849995  0.582899 879.979065 71.480614
13 27 0.923611  0.582639 0.923628  0.582766 906.010376 72.808151
14 27 0.997500  0.582639 0.997596  0.582712 954.225281 74.064453
15 27 1.071389  0.582639 1.071291  0.582558 1051.903564 78.407417
16 27 1.145278  0.582639 1.145306  0.582539 1016.131409 77.849403
17 27 1.219167  0.582639 1.218862  0.582645 934.782959 75.275665
18 27 1.293056  0.582639 1.266560  0.576354 233.244797 36.632107
1 28 0.036944  0.642361 0.036508  0.642473 1011.812134 75.588913
2 28 0.110833  0.642361 0.110870  0.642383 955.641602 75.075043
3 28 0.184722  0.642361 0.184622  0.642090 1086.726196 81.532997
4 28 0.258611  0.642361 0.258662  0.642547 1017.057861 77.462082
5 28 0.332500  0.642361 0.332650  0.642290 1018.872620 76.110786
6 28 0.406389  0.642361 0.406165  0.642370 995.587280 78.832436
7 28 0.480278  0.642361 0.480385  0.642362 982.491577 75.256165
8 28 0.554167  0.642361 0.554160  0.642334 956.764832 74.700668
9 28 0.628056  0.642361 0.628395  0.642484 1194.912842 84.150970
10 28 0.701944  0.642361 0.701815  0.642540 920.614441 73.247375
11 28 0.775833  0.642361 0.775883  0.642344 870.338440 70.790611
12 28 0.849722  0.642361 0.849845  0.642340 1145.766602 80.167801
13 28 0.923611  0.642361 0.923808  0.642542 987.371216 77.070198
14 28 0.997500  0.642361 0.997432  0.642465 859.186218 71.457458
15 28 1.071389  0.642361 1.071382  0.642609 950.463257 75.254539
16 28 1.145278  0.642361 1.145304  0.642339 868.564453 70.772041
17 28 1.219167  0.642361 1.214169  0.640038 777.103088 68.681816
18 28 1.293056  0.642361 1.257813  0.616056 13.161174 8.275218
1 29 0.036944  0.702083 0.037022  0.702168 877.335449 70.110588
2 29 0.110833  0.702083 0.110863  0.702032 1081.044800 79.702179
3 29 0.184722  0.702083 0.184403  0.701830 996.738525 77.730873
4 29 0.258611  0.702083 0.258437  0.701996 1012.220276 77.299049
5 29 0.332500  0.702083 0.332743  0.701890 985.236511 75.824051
6 29 0.406389  0.702083 0.406365  0.702323 979.968628 75.550423
7 29 0.480278  0.702083 0.480092  0.702021 1080.965942 80.255920
8 29 0.554167  0.702083 0.554099  0.701928 1031.072510 78.356323
9 29 0.628056  0.702083 0.628338  0.701883 946.809326 73.378654
10 29 0.701944  0.702083 0.701804  0.702173 935.738525 74.617172
11 29 0.775833  0.702083 0.775870  0.702065 1042.412109 78.019577
12 29 0.849722  0.702083 0.849285  0.702017 977.164368 75.494377
13 29 0.923611  0.702083 0.923852  0.701798 1003.602112 78.285957
14 29 0.997500  0.702083 0.997450  0.702292 944.459900 73.669449
15 29 1.071389  0.702083 1.071183  0.702093 852.869507 72.665077
16 29 1.145278  0.702083 1.145105  0.702409 934.903442 74.895287
17 29 1.219167  0.702083 1.198416  0.694583 370.294556 46.636734
18 29 1.293056  0.702083 1.293056  0.702083 0.000000 0.000000
1 30 0.036944  0.761806 0.036965  0.762017 972.510925 76.219200
2 30 0.110833  0.761806 0.110569  0.761834 999.014587 77.140846
3 30 0.184722  0.761806 0.184766  0.761765 1081.814941 79.924423
4 30 0.258611  0.761806 0.258618  0.761731 972.703918 78.286064
5 30 0.332500  0.761806 0.332377  0.761754 1047.080322 79.677658
6 30 0.406389  0.761806 0.406402  0.761696 1017.535461 78.783409
7 30 0.480278  0.761806 0.480602  0.761645 1043.802246 79.606766
8 30 0.554167  0.761806 0.554157  0.761862 1013.166809 78.100418
9 30 0.628056  0.761806 0.628070  0.761817 928.235474 75.350296
10 30 0.701944  0.761806 0.702062  0.761882 981.655640 74.952888
11 30 0.775833  0.761806 0.775812  0.761581 1095.411865 80.009209
12 30 0.849722  0.761806 0.849643  0.761769 853.944275 70.897018
13 30 0.923611  0.761806 0.923797  0.761875 849.915405 71.355392
14 30 0.997500  0.761806 0.997588  0.761895 875.854004 70.886032
15 30 1.071389  0.761806 1.071530  0.761755 1084.958740 80.184204
16 30 1.145278  0.761806 1.137533  0.757225 564.713928 57.660645
17 30 1.219167  0.761806 1.183956  0.734213 1.958660 3.058524
18 30 1.293056  0.761806 1.293056  0.761806 0.000000 0.000000
1 31 0.036944  0.821528 0.037005  0.821568 1152.766846 83.966988
2 31 0.110833  0.821528 0.111448  0.821600 956.697815 75.673538
3 31 0.184722  0.821528 0.184300  0.821558 957.520935 75.250557
4 31 0.258611  0.821528 0.258190  0.821838 1093.540649 81.107346
5 31 0.332500  0.821528 0.332612  0.821311 839.267944 69.746597
6 31 0.406389  0.821528 0.406308  0.821658 1066.875122 79.586327
7 31 0.480278  0.821528 0.480619  0.821608 1123.733643 82.940521
8 31 0.554167  0.821528 0.554151  0.821499 870.046875 74.128624
9 31 0.628056  0.821528 0.628480  0.821699 926.030762 74.020195
10 31 0.701944  0.821528 0.702096  0.821365 926.926392 75.512825
11 31 0.775833  0.821528 0.775734  0.821288 970.222473 75.629921
12 31 0.849722  0.821528 0.849845  0.821604 938.209106 75.858040
13 31 0.923611  0.821528 0.923820  0.821648 986.250244 76.225227
14 31 0.997500  0.821528 0.997468  0.821690 874.674622 72.910301
15 31 1.071389  0.821528 1.067282  0.818403 680.372009 61.926437
16 31 1.145278  0.821528 1.117407  0.800612 76.015648 20.399122
17 31 1.219167  0.821528 1.219167  0.821528 0.000000 0.000000
18 31 1.293056  0.821528 1.293056  0.821528 0.000000 0.000000
1 32 0.036944  0.881250 0.037200  0.881352 931.846741 74.949936
2 32 0.110833  0.881250 0.110639  0.881349 937.219116 75.043831
3 32 0.184722  0.881250 0.185003  0.881205 965.873108 75.824265
4 32 0.258611  0.881250 0.258534  0.881192 1022.836304 78.794113
5 32 0.332500  0.881250 0.332796  0.881146 1191.129395 84.361755
6 32 0.406389  0.881250 0.406615  0.880980 945.870300 75.518372
7 32 0.480278  0.881250 0.480179  0.881307 827.703186 69.917007
8 32 0.554167  0.881250 0.553954  0.881402 941.065491 75.940758
9 32 0.628056  0.881250 0.627951  0.880937 1030.692139 79.137779
10 32 0.701944  0.881250 0.702063  0.881354 894.928101 74.570084
11 32 0.775833  0.881250 0.776015  0.881241 937.379578 74.901360
12 32 0.849722  0.881250 0.849623  0.881217 891.308594 74.132675
13 32 0.923611  0.881250 0.923551  0.881134 868.395569 71.673210
14 32 0.997500  0.881250 0.993527  0.877375 861.579163 73.101852
15 32 1.071389  0.881250 1.046300  0.860637 112.511215 27.028015
16 32 1.145278  0.881250 1.145278  0.881250 0.000000 0.000000
17 32 1.219167  0.881250 1.219167  0.881250 0.000000 0.000000
18 32 1.293056  0.881250 1.293056  0.881250 0.000000 0.000000
1 33 0.036944  0.940972 0.037390  0.940945 1026.087280 79.500397
2 33 0.110833  0.940972 0.110558  0.940778 917.758789 74.126472
3 33 0.184722  0.940972 0.184855  0.941057 934.745239 71.931442
4 33 0.258611  0.940972 0.258774  0.940781 951.714539 76.404892
5 33 0.332500  0.940972 0.332945  0.941059 1019.903931 78.912933
6 33 0.406389  0.940972 0.406470  0.940836 1005.406982 79.638779
7 33 0.480278  0.940972 0.480040  0.940904 1017.127930 79.590813
8 33 0.554167  0.940972 0.554116  0.941139 933.840820 75.334129
9 33 0.628056  0.940972 0.627841  0.940856 860.318665 73.976257
10 33 0.701944  0.940972 0.701881  0.940841 1031.653198 80.047020
11 33 0.775833  0.940972 0.775884  0.941175 900.110718 73.924240
12 33 0.849722  0.940972 0.850067  0.940997 899.868225 73.940285
13 33 0.923611  0.940972 0.917050  0.932240 717.917358 65.528694
14 33 0.997500  0.940972 0.970383  0.917156 100.201714 25.314899
15 33 1.071389  0.940972 1.071389  0.940972 0.000000 0.000000
16 33 1.145278  0.940972 1.145278  0.940972 0.000000 0.000000
17 33 1.219167  0.940972 1.219167  0.940972 0.000000 0.000000
18 33 1.293056  0.940972 1.293056  0.940972 0.000000 0.000000
1 34 0.036944  1.000694 0.037088  1.000659 1023.855530 78.288849
2 34 0.110833  1.000694 0.111021  1.000466 921.397766 74.486633
3 34 0.184722  1.000694 0.184885  1.000529 931.849792 75.914154
4 34 0.258611  1.000694 0.258178  1.000683 878.811829 73.759491
5 34 0.332500  1.000694 0.332440  1.000828 1023.396301 79.066116
6 34 0.406389  1.000694 0.406218  1.000743 996.926758 81.336510
7 34 0.480278  1.000694 0.480533  1.000702 965.356506 76.354736
8 34 0.554167  1.000694 0.554393  1.000653 899.253052 75.981125
9 34 0.628056  1.000694 0.628157  1.000711 905.495239 74.114380
10 34 0.701944  1.000694 0.702033  1.000493 1015.249390 79.732803
11 34 0.775833  1.000694 0.772337  0.995741 662.819214 64.773384
12 34 0.849722  1.000694 0.836966  0.982301 274.621063 40.421944
13 34 0.923611  1.000694 0.923611  1.000694 0.000000 0.000000
14 34 0.997500  1.000694 0.997500  1.000694 0.000000 0.000000
15 34 1.071389  1.000694 1.071389  1.000694 0.000000 0.000000
16 34 1.145278  1.000694 1.145278  1.000694 0.000000 0.000000
17 34 1.219167  1.000694 1.219167  1.000694 0.000000 0.000000
18 34 1.293056  1.000694 1.293056  1.000694 0.000000 0.000000
1 35 0.036944  1.060417 0.036829  1.060253 1021.841980 77.721603
2 35 0.110833  1.060417 0.111174  1.060627 925.793030 75.597061
3 35 0.184722  1.060417 0.184670  1.060654 952.043762 77.120529
4 35 0.258611  1.060417 0.258571  1.060392 837.586853 72.306450
5 35 0.332500  1.060417 0.332051  1.060552 1002.075806 78.801231
6 35 0.406389  1.060417 0.406267  1.060485 966.737854 77.171700
7 35 0.480278  1.060417 0.480281  1.060386 896.246948 73.979347
8 35 0.554167  1.060417 0.552632  1.058810 757.149841 66.913605
9 35 0.628056  1.060417 0.624796  1.050474 674.257690 64.997780
10 35 0.701944  1.060417 0.692164  1.039960 335.214081 48.632465
11 35 0.775833  1.060417 0.775833  1.060417 -0.381936 0.292663
12 35 0.849722  1.060417 0.849722  1.060417 0.000000 0.000000
13 35 0.923611  1.060417 0.923611  1.060417 0.000000 0.000000
14 35 0.997500  1.060417 0.997500  1.060417 0.000000 0.000000
15 35 1.071389  1.060417 1.071389  1.060417 0.000000 0.000000
16 35 1.145278  1.060417 1.145278  1.060417 0.000000 0.000000
17 35 1.219167  1.060417 1.219167  1.060417 0.000000 0.000000
18 35 1.293056  1.060417 1.293056  1.060417 0.000000 0.000000
1 36 0.036944  1.120139 0.036952  1.120285 846.074341 71.859077
2 36 0.110833  1.120139 0.110645  1.119331 1013.741516 79.632027
3 36 0.184722  1.120139 0.183878  1.117117 764.908447 69.478172
4 36 0.258611  1.120139 0.257746  1.113912 617.036072 60.929031
5 36 0.332500  1.120139 0.331176  1.109686 496.398743 54.875687
6 36 0.406389  1.120139 0.403510  1.104540 362.558777 46.015564
7 36 0.480278  1.120139 0.474040  1.097994 216.443604 36.684269
8 36 0.554167  1.120139 0.526853  1.092512 18.428471 9.117050
9 36 0.628056  1.120139 0.628056  1.120139 0.000000 0.000000
10 36 0.701944  1.120139 0.701944  1.120139 0.000000 0.000000
11 36 0.775833  1.120139 0.775833  1.120139 0.000000 0.000000
12 36 0.849722  1.120139 0.849722  1.120139 0.000000 0.000000
13 36 0.923611  1.120139 0.923611  1.120139 0.000000 0.000000
14 36 0.997500  1.120139 0.997500  1.120139 0.000000 0.000000
15 36 1.071389  1.120139 1.071389  1.120139 0.000000 0.000000
16 36 1.145278  1.120139 1.145278  1.120139 0.000000 0.000000
17 36 1.219167  1.120139 1.219167  1.120139 0.000000 0.000000
18 36 1.293056  1.120139 1.293056  1.120139 0.000000 0.000000


==> anc/DalPl_etapr_eta2pi0_data_accor_binw010_2analyses.dat <==
Dalitz Plot bin width dX = dY = 0.10, values separated by tabs 
Xcn/Ycn = Central bin value X/Y 
Xmn/Ymn = Mean bin value X/Y (assuming Phase Space) 
W1/W2 = Efficiency corrected bin content analysis I/II
dW1/dW2 = Efficiency corrected bin error analysis I/II

Nr 	 Xcn 	 Ycn 	 Xmn 	 Ymn 	 W1	 dW1 	 W2 	 dW2 
1	0.05	-0.85	0.05	-0.85	2550.46	126.38	2512.64	118.64
2	0.05	-0.75	0.05	-0.75	2594.44	126.4	2564.37	120.19
3	0.05	-0.65	0.05	-0.65	2564.76	125.58	2612.38	123.64
4	0.05	-0.55	0.05001	-0.55	2336.71	119.27	2438.73	116.75
5	0.05	-0.45	0.05	-0.45	2456.73	120.63	2418.12	117.98
6	0.05	-0.35	0.05	-0.35	2691.26	126.27	2877.96	127.09
7	0.05	-0.25	0.05001	-0.25	2520.72	123.58	2331.65	112.44
8	0.05	-0.15	0.05	-0.15	2431.5	120.35	2425.77	117.06
9	0.05	-0.05	0.05	-0.05	2547.99	119.94	2473.91	116.41
10	0.05	0.05	0.05	0.05	2484.72	122.16	2241.27	111.35
11	0.05	0.15	0.05	0.15	2370.05	118.12	2393.43	113.11
12	0.05	0.25	0.05	0.25	2352.84	116.09	2350.07	115.08
13	0.05	0.35	0.05	0.35	2323.57	116.13	2266.27	110.97
14	0.05	0.45	0.05001	0.45	2127.17	112.47	2284.75	110.72
15	0.05	0.55	0.05	0.55	2309.04	115.76	2371.7	114.29
16	0.05	0.65	0.05	0.65	2225.08	114.63	2266.2	111.09
17	0.05	0.75	0.05	0.75	2133.67	112.11	2217.66	111.72
18	0.05	0.85	0.05	0.85	2284.31	117.72	2466.75	118.97
19	0.05	0.95	0.05	0.95	2021.64	110.74	2099.58	110.91
20	0.05	1.05	0.05	1.05	1965.41	109.75	2234.43	112.63
21	0.15	-0.85	0.15	-0.85	2556.44	124.65	2502.13	118.43
22	0.15	-0.75	0.15	-0.75	2575.83	125.51	2429.36	117.65
23	0.15	-0.65	0.15	-0.65	2383.65	119.22	2630.15	120.13
24	0.15	-0.55	0.15	-0.55	2397.85	120.52	2478.51	117.78
25	0.15	-0.45	0.15	-0.45	2389.45	119.72	2558.49	119.13
26	0.15	-0.35	0.15	-0.35	2489.07	119.38	2376.13	113.94
27	0.15	-0.25	0.15	-0.25	2583.56	120.74	2448.9	115.05
28	0.15	-0.15	0.15	-0.15	2385.82	117.28	2604.54	120.94
29	0.15	-0.05	0.15	-0.05	2526.52	121.18	2417.35	116.83
30	0.15	0.05	0.15	0.05	2289.55	115.71	2598.19	120.27
31	0.15	0.15	0.15	0.15	2430.83	116.79	2334.25	112.88
32	0.15	0.25	0.15	0.25	2226.61	114.31	2404.2	115.54
33	0.15	0.35	0.15	0.35	2149.25	113.42	2241.87	111.33
34	0.15	0.45	0.15	0.45	2387.69	117.12	2420.41	115.88
35	0.15	0.55	0.15	0.55	2232.99	113.75	2463.88	114.85
36	0.15	0.65	0.15	0.65	2395.69	119.75	2265	114.79
37	0.15	0.75	0.15	0.75	2252.66	117.16	2311.14	113.84
38	0.15	0.85	0.15	0.85	2173.55	116.25	2143.92	110.2
39	0.15	0.95	0.15	0.95	2154.25	114.54	2105.78	108.48
40	0.15	1.05	0.15	1.05	2222.32	116.98	2135.31	111.38
41	0.25	-0.85	0.25	-0.85	2343.52	119.06	2684.51	122.8
42	0.25	-0.75	0.25	-0.75	2312.82	118.72	2407.23	116.08
43	0.25	-0.65	0.25	-0.65	2397.66	118.83	2663.5	123.16
44	0.25	-0.55	0.25	-0.55	2642.81	125.07	2437.79	117.46
45	0.25	-0.45	0.25	-0.45	2207.68	114.42	2659.28	122.39
46	0.25	-0.35	0.25	-0.35	2305.17	117.43	2250.86	111.86
47	0.25	-0.25	0.25	-0.25	2539.94	122.58	2454.54	116.16
48	0.25	-0.15	0.25	-0.15	2379.78	116.98	2530.6	117.54
49	0.25	-0.05	0.25	-0.05	2393.84	118.75	2509.99	117.12
50	0.25	0.05	0.25	0.05	2232.16	114.77	2544.02	119.01
51	0.25	0.15	0.25	0.15	2502.82	119.64	2586.19	120.63
52	0.25	0.25	0.25	0.25	2586.71	123.05	2551.83	119.26
53	0.25	0.35	0.25	0.35	2179.01	114.86	2261.57	111.66
54	0.25	0.45	0.25	0.45	2091.97	112.34	2143.37	109.76
55	0.25	0.55	0.25	0.55	2381.52	120.49	2372.81	116.2
56	0.25	0.65	0.25	0.65	2203.79	115.05	2427.76	116.79
57	0.25	0.75	0.25	0.75	2072.68	117.69	2255.72	114.25
58	0.25	0.85	0.25	0.85	2272.17	114.41	2394.11	116.35
59	0.25	0.95	0.25	0.95	2050.54	110.98	2063.71	108.99
60	0.25	1.05	0.25	1.05	1985.69	109.78	1941.85	106.99
61	0.35	-0.85	0.35	-0.85	2446.91	124.37	2484.46	120.02
62	0.35	-0.75	0.35	-0.75	2634.49	125.62	2754.16	124.57
63	0.35	-0.65	0.35	-0.65	2358.63	121.68	2509.35	118.31
64	0.35	-0.55	0.35	-0.55	2552.77	123.95	2468.46	118.56
65	0.35	-0.45	0.35	-0.45	2313.48	118.26	2798.05	126.1
66	0.35	-0.35	0.35	-0.35	2399.12	119.09	2731.52	122.65
67	0.35	-0.25	0.35	-0.25	2457.16	120.88	2367.35	113.73
68	0.35	-0.15	0.35	-0.15	2327.83	119.75	2515.11	118.83
69	0.35	-0.05	0.35	-0.05001	2575.97	121.78	2401.77	117.55
70	0.35	0.05	0.35	0.05	2478.37	119.72	2641.58	120.9
71	0.35	0.15	0.35	0.15	2331.43	118.11	2626.31	121.88
72	0.35	0.25	0.35	0.25	2407.47	117.88	2484.92	118.71
73	0.35	0.35	0.35	0.35	2334.26	117.77	2426.85	117.18
74	0.35	0.45	0.35	0.45	2421.05	120.19	2163.07	112.02
75	0.35	0.55	0.35	0.55	2383.98	117.29	2344.55	112.7
76	0.35	0.65	0.35	0.65	2289.02	117.58	2419.05	116.86
77	0.35	0.75	0.35	0.75	2162.56	112.75	2269.61	112.19
78	0.35	0.85	0.35	0.85	2280.53	119.01	2239.72	112.63
79	0.35	0.95	0.35	0.95	1983.13	108.9	2290.19	115.27
80	0.35	1.05	0.35	1.05	2041.8	109.64	2195.62	113.36
81	0.45	-0.75	0.45	-0.75	2463.15	121.51	2502.95	118.56
82	0.45	-0.65	0.45	-0.65	2533.28	120.53	2645.82	120.74
83	0.45	-0.55	0.45	-0.55	2579.13	125.27	2498.96	116.48
84	0.45	-0.45	0.45	-0.45	2321.55	116.83	2323.15	112.67
85	0.45	-0.35	0.45	-0.35	2446.95	119.87	2413.35	114.76
86	0.45	-0.25	0.45	-0.25	2533.3	122.15	2516.88	117.63
87	0.45	-0.15	0.45	-0.15	2171.13	113.89	2449.35	116.17
88	0.45	-0.05	0.45	-0.05	2495.72	121.06	2544.33	119.02
89	0.45	0.05	0.45	0.05	2481.63	121.74	2354.37	113.69
90	0.45	0.15	0.45	0.15	2399.76	119.9	2563.41	118.28
91	0.45	0.25	0.45	0.25	2419.7	119.06	2510.12	117.1
92	0.45	0.35	0.45	0.35	2239.82	113.7	2307.05	112.53
93	0.45	0.45	0.45	0.45	2233.72	113.45	2306.65	114.15
94	0.45	0.55	0.45	0.55	2382.57	117.23	2261.63	112.26
95	0.45	0.65	0.45	0.65	2234.2	116.37	2324.1	114.94
96	0.45	0.75	0.45	0.75	2125.88	114.7	2219.67	113.49
97	0.45	0.85	0.45	0.85	2155.29	117.58	2226.23	112.43
98	0.45	0.95	0.45	0.95	2286.2	116.77	2325.72	116.7
99	0.45	1.05	0.45	1.05	2060.15	111.24	2121.29	111.76
100	0.55	-0.75	0.55	-0.75	2449.58	120.82	2344.39	113.41
101	0.55	-0.65	0.55	-0.65	2459.35	122.15	2169.59	108.76
102	0.55	-0.55	0.55	-0.55	2371.85	119.93	2415.43	115.41
103	0.55	-0.45	0.55	-0.45	2349.4	121.56	2646.47	120.22
104	0.55	-0.35	0.55	-0.35	2479.05	121.36	2684.01	122.17
105	0.55	-0.25	0.55	-0.25	2363.24	117.65	2505.11	116.72
106	0.55	-0.15	0.55	-0.15	2246.84	115.69	2352.65	114.02
107	0.55	-0.05	0.55	-0.05	2535.83	122.61	2420.09	115.13
108	0.55	0.05	0.55	0.05	2563.8	123.54	2640.79	120.52
109	0.55	0.15	0.55	0.15	2502.48	121.43	2646.36	119.65
110	0.55	0.25	0.55	0.25	2677.81	126.66	2674.15	121.57
111	0.55	0.35	0.55	0.35	2535.27	121.21	2574.45	118.99
112	0.55	0.45	0.55	0.45	2129.73	114.65	2438.12	116.58
113	0.55	0.55	0.55	0.55	2099.54	115.6	2412.14	116.11
114	0.55	0.65	0.55	0.65	2193.11	115.49	2116.32	108.53
115	0.55	0.75	0.55	0.75	2118.74	116.27	2436.56	117.31
116	0.55	0.85	0.55	0.85	2268.81	117.01	2128.3	111.65
117	0.55	0.95	0.55	0.95	2170.42	115.81	1996.56	108.65
118	0.65	-0.65	0.65	-0.65	2312.66	117.72	2342.51	114.12
119	0.65	-0.55	0.65	-0.55	2193.56	116.92	2335.6	114.07
120	0.65	-0.45	0.65	-0.45	2568.27	124.75	2599.47	120.82
121	0.65	-0.35	0.65	-0.35	2438.92	119.15	2453.03	117.15
122	0.65	-0.25	0.65	-0.25	2486.6	123.44	2357.13	114.64
123	0.65	-0.15	0.65	-0.15	2591.66	122.61	2474.32	117.37
124	0.65	-0.05	0.65	-0.05	2406.98	118.95	2185.99	110.64
125	0.65	0.05	0.65	0.05	2452.4	121.35	2513.37	116.23
126	0.65	0.15	0.65	0.15	2654.08	122.18	2566.73	118.95
127	0.65	0.25	0.65	0.25	2213.97	115.43	2429.67	116.51
128	0.65	0.35	0.65	0.35	2074	112.37	2301.27	112.76
129	0.65	0.45	0.65	0.45	2286.59	117.56	2332.52	113.7
130	0.65	0.55	0.65	0.55	2245.23	116.29	2098.52	108.71
131	0.65	0.65	0.65	0.65	2267.55	116.36	2305.23	113.34
132	0.65	0.75	0.65	0.75	2230.92	119.01	2268.71	113.54
133	0.65	0.85	0.65	0.85	2094.81	112.1	2075.13	109.47
134	0.65	0.95	0.65	0.95	2078.45	112.86	1995.24	109.08
135	0.75	-0.55	0.75	-0.55	2542.57	122.81	2443.33	116.33
136	0.75	-0.45	0.75	-0.45	2594.77	123.61	2550.24	120.52
137	0.75	-0.35	0.75	-0.35	2449.05	120.25	2428	117.03
138	0.75	-0.25	0.75	-0.25	2288.13	119.68	2377.7	114.23
139	0.75	-0.15	0.75	-0.15	2184.92	115.57	2559.41	119.71
140	0.75	-0.05	0.75	-0.05	2198.88	115.37	2413.66	115.59
141	0.75	0.05	0.75	0.05001	2522.21	122.61	2348.82	114
142	0.75	0.15	0.75	0.15	2327.6	117.22	2632.86	121.3
143	0.75	0.25	0.75	0.25	2307.03	118.16	2197.06	110
144	0.75	0.35	0.75	0.35	2118.28	115.16	2249.47	112.74
145	0.75	0.45	0.75	0.45	2166.37	115.73	2164.08	110.3
146	0.75	0.55	0.75	0.55	2165.47	115.02	2220.04	111.91
147	0.75	0.65	0.75	0.65	2112.32	116.2	2250.41	110.88
148	0.75	0.75	0.75	0.75	2252.58	116.33	2181.82	110.06
149	0.75	0.85	0.75	0.85	2014.85	114.83	2240.21	112.02
150	0.75	0.95	0.75	0.95	2112.11	115.28	2308.82	115.24
151	0.85	-0.45	0.85	-0.45	2301.14	118.13	2504.2	115.78
152	0.85	-0.35	0.85	-0.35	2363.42	121.58	2336.54	112.57
153	0.85	-0.25	0.85	-0.25	2609.06	123.6	2553.18	118.51
154	0.85	-0.15	0.85	-0.15	2545.04	124.69	2390.17	115.18
155	0.85	-0.05	0.85	-0.05	2307.49	118.6	2666.23	121.19
156	0.85	0.05	0.85	0.04999	2473	120.25	2347.09	114.25
157	0.85	0.15	0.85	0.15	2452.93	118.14	2554.9	117.65
158	0.85	0.25	0.85	0.25	2289.22	118.25	2451.26	116.16
159	0.85	0.35	0.85	0.35	2285.4	115.07	2233.66	111.43
160	0.85	0.45	0.85	0.45	2273.04	119.07	2271.33	113.56
161	0.85	0.55	0.85	0.55	1997.32	111.47	2077.57	106.78
162	0.85	0.65	0.85	0.65	2087.4	116.27	2322.69	112.08
163	0.85	0.75	0.85	0.75	2102.34	112.25	1951.81	105.18
164	0.85	0.85	0.85	0.85	2098.81	115.71	2125.42	110.3
165	0.95	-0.35	0.95	-0.35	2654.37	126.05	2377.03	115.38
166	0.95	-0.25	0.95	-0.25	2390.47	121.67	2449.86	117.5
167	0.95	-0.15	0.95	-0.15	2324.73	120.97	2474.36	117.82
168	0.95	-0.05	0.95	-0.05	2607.61	126.12	2545.69	118.29
169	0.95	0.05	0.95	0.05	2069.89	114.53	2381.29	114.75
170	0.95	0.15	0.95	0.15	2161.27	114.3	2030.7	104.96
171	0.95	0.25	0.95	0.25	2427.5	117.77	2292.37	111.32
172	0.95	0.35	0.95	0.35	2196.16	115.68	2320.52	114.15
173	0.95	0.45	0.95	0.45	2213.63	116.2	2398.34	116.46
174	0.95	0.55	0.95	0.55	2212.01	115.02	1951.35	104.92
175	0.95	0.65	0.95	0.65	1991.1	112.78	2127.05	110.09
176	0.95	0.75	0.95	0.75	2061.87	112.94	2107.4	107.74
177	0.95	0.85	0.95	0.85	2025.83	111.37	2059.12	107.75
178	1.05	-0.25	1.05	-0.25	2360.29	121.62	2657.98	121.91
179	1.05	-0.15	1.05	-0.15	2513.17	124.01	2281.32	112.28
180	1.05	-0.05	1.05	-0.04999	2412.07	123.72	2320.44	112.29
181	1.05	0.05	1.05	0.05	2220.29	118.82	2361.88	115.41
182	1.05	0.15	1.05	0.15	2116.75	117.63	2342.33	114.12
183	1.05	0.25	1.05	0.25	2107.7	112.8	2125.24	109.55
184	1.05	0.35	1.05	0.35	2274.05	118.86	2279.83	111.6
185	1.05	0.45	1.05	0.45	2363.18	119.21	2115.22	108.2
186	1.05	0.55	1.05	0.55	2364.3	119.48	2235.17	111.85
187	1.05	0.65	1.05	0.65	2196.82	117.9	2126.33	110.75
188	1.05	0.75	1.05	0.75	2178.12	116.01	2162.08	108.69
189	1.15	-0.05	1.15	-0.05001	1913.77	114.3	2331.22	114.99
190	1.15	0.05	1.15	0.05	2330.2	120.75	2225.75	113.89
191	1.15	0.15	1.15	0.15	2510.98	125.87	2494.83	120.11
192	1.15	0.25	1.15	0.25	2007.9	114.57	2253.15	112.5
193	1.15	0.35	1.15	0.35	2137.21	116.09	2037.81	106.01
194	1.15	0.45	1.15	0.45	2021.81	112.25	2134.94	107.2
195	1.15	0.55	1.15	0.55	2085.75	115.31	1958.44	103.97
196	1.15	0.65	1.15	0.65	2001.25	113.03	2224.52	111.1
197	1.25	0.15	1.25	0.15	2187.43	124	2447.84	123.2
198	1.25	0.25	1.25	0.25	2280.12	122.95	2129.27	113.57
199	1.25	0.35	1.25	0.35	2267.67	120.46	2161.82	111.2
200	1.25	0.45	1.25	0.45	1903.07	112.99	2128.47	111.65


==> anc/EXP_PhSpc_Fig6a_d.dat <==
Four projections X, Y, m(pi0pi0), m(pi0eta) 
ratio = r, uncertainty ratio = dr, analysis I = aI, analysis II = a2 
Projection X 
x 	 r_aI 	 dr_aI 	 r_aII 	 dr_aII 
1	0.02217	1.001	0.0167	0.9901	0.01693
2	0.0665	1.047	0.01711	1.031	0.01738
3	0.1108	1.048	0.01706	1.03	0.01738
4	0.1552	0.9871	0.01667	1.008	0.01727
5	0.1995	1.016	0.01686	1.011	0.01768
6	0.2438	0.995	0.01686	1.01	0.01788
7	0.2882	0.9865	0.01682	1.019	0.01839
8	0.3325	1.016	0.01719	1.048	0.01914
9	0.3768	1.023	0.01739	1.034	0.01953
10	0.4212	1.029	0.01744	0.9898	0.01957
11	0.4655	0.9847	0.01716	1.006	0.02044
12	0.5098	1.03	0.01776	1.055	0.02171
13	0.5542	1.02	0.01784	1.002	0.02204
14	0.5985	0.9989	0.01783	1.004	0.02289
15	0.6428	0.9808	0.01772	0.9851	0.02363
16	0.6872	1.025	0.01842	1.005	0.02513
17	0.7315	0.984	0.01832	1.003	0.0262
18	0.7758	0.9974	0.0189	1.005	0.0275
19	0.8202	1.04	0.01944	1.018	0.02916
20	0.8645	0.9802	0.01931	0.9721	0.02964
21	0.9088	0.9402	0.0194	0.963	0.0311
22	0.9532	0.9954	0.02041	0.9923	0.03344
23	0.9975	1.002	0.02107	0.966	0.03457
24	1.042	0.9814	0.02155	0.9646	0.03661
25	1.086	0.9848	0.0225	0.9517	0.03862
26	1.131	0.9529	0.02364	0.9305	0.04052
27	1.175	0.8985	0.02459	0.9611	0.04427
28	1.219	0.9253	0.02724	0.9221	0.04709
29	1.264	0.9777	0.03242	0.9133	0.05206
30	1.308	0.8826	0.04408	0.9137	0.06543
Projection Y 
1	-0.9829	1.106	0.07162	1.11	0.06759
2	-0.9488	1.126	0.05192	1.065	0.04843
3	-0.9147	1.058	0.04482	1.038	0.04228
4	-0.8806	1.02	0.04073	1.071	0.03986
5	-0.8464	1.086	0.0392	1.033	0.03818
6	-0.8123	1.069	0.03657	1.037	0.03738
7	-0.7782	1.099	0.03579	1.067	0.03726
8	-0.744	1.008	0.03354	1.063	0.03682
9	-0.7099	1.062	0.03283	1.072	0.03701
10	-0.6758	1.074	0.0324	1.088	0.03709
11	-0.6417	1.036	0.031	1.105	0.03712
12	-0.6075	1.055	0.03075	0.9905	0.03512
13	-0.5734	0.9792	0.02923	1.047	0.03629
14	-0.5393	1.07	0.02973	1.041	0.03652
15	-0.5052	1.048	0.02928	1.054	0.03694
16	-0.471	1.011	0.02818	1.06	0.03709
17	-0.4369	1.06	0.02848	1.117	0.0388
18	-0.4028	0.9942	0.02728	1.048	0.03735
19	-0.3687	1.071	0.0279	1.067	0.03802
20	-0.3345	1.064	0.02752	1.018	0.03701
21	-0.3004	1.068	0.02731	1.045	0.0377
22	-0.2663	1.046	0.02675	1.031	0.03769
23	-0.2321	1.08	0.02681	1.059	0.0385
24	-0.198	1.015	0.02609	1.02	0.03768
25	-0.1639	1.026	0.02593	1.063	0.0391
26	-0.1298	1.034	0.02588	1.048	0.03906
27	-0.09563	1.085	0.02626	1.035	0.03882
28	-0.06151	1.05	0.02568	1	0.03786
29	-0.02738	1.016	0.02552	1.041	0.03914
30	0.006746	1.048	0.02544	1.055	0.03963
31	0.04087	1.015	0.02512	1.001	0.03828
32	0.075	0.9977	0.02468	1.017	0.03875
33	0.1091	1.02	0.0249	1.059	0.04003
34	0.1433	1.05	0.02505	1.021	0.039
35	0.1774	1.021	0.02481	1.055	0.03994
36	0.2115	1.018	0.0246	1.024	0.03912
37	0.2456	0.9883	0.02425	0.9772	0.03806
38	0.2798	1.002	0.0244	1.004	0.03852
39	0.3139	1.003	0.02451	0.9698	0.03766
40	0.348	1.005	0.02433	0.9811	0.03782
41	0.3821	0.9375	0.02374	0.9538	0.03719
42	0.4163	0.9619	0.02409	0.9504	0.03708
43	0.4504	0.9665	0.02426	0.9581	0.03724
44	0.4845	0.9294	0.02398	0.9658	0.0374
45	0.5187	0.9759	0.02442	0.9266	0.03622
46	0.5528	0.9412	0.0242	0.9648	0.03712
47	0.5869	0.9777	0.02459	0.9299	0.03619
48	0.621	0.943	0.02452	0.9689	0.03713
49	0.6552	0.9696	0.02502	0.9492	0.03662
50	0.6893	0.9731	0.02535	0.9524	0.03674
51	0.7234	0.9613	0.02529	0.9305	0.03597
52	0.7575	0.9053	0.02509	0.9462	0.03652
53	0.7917	0.8878	0.02531	0.9356	0.03622
54	0.8258	0.9939	0.02646	0.9182	0.03593
55	0.8599	0.9073	0.02682	0.9402	0.03669
56	0.894	0.921	0.02683	0.902	0.03585
57	0.9282	0.9227	0.02772	0.9349	0.03689
58	0.9623	0.9336	0.02869	0.884	0.03644
59	0.9964	0.9394	0.03006	0.9275	0.03806
60	1.031	0.9336	0.03143	0.9444	0.03977
61	1.065	0.8706	0.03298	0.9029	0.04049
62	1.099	0.8287	0.03625	0.8203	0.04139
63	1.133	0.7641	0.05256	0.8301	0.05276
Projection m(pi0pi0) 
1	0.2713	0.8082	0.04997	0.8327	0.05305
2	0.274	0.7902	0.03683	0.8237	0.04117
3	0.2767	0.8246	0.03318	0.8838	0.03934
4	0.2794	0.9356	0.03252	0.9391	0.03867
5	0.2821	0.9417	0.03097	0.9519	0.0375
6	0.2848	0.8784	0.02846	0.8863	0.03519
7	0.2875	0.9408	0.02843	0.9015	0.03469
8	0.2902	0.9201	0.02711	0.926	0.0348
9	0.2929	0.9102	0.02614	0.9205	0.0344
10	0.2956	0.9361	0.02639	0.9401	0.03442
11	0.2983	0.9567	0.02543	0.932	0.03402
12	0.301	0.9345	0.02494	0.9419	0.03416
13	0.3037	0.9268	0.02425	0.9177	0.0333
14	0.3063	0.9995	0.02504	0.9573	0.0342
15	0.309	0.9398	0.024	0.9498	0.03383
16	0.3117	1.016	0.02449	0.9569	0.03391
17	0.3144	0.9469	0.02368	0.9736	0.03416
18	0.3171	0.9401	0.0231	0.938	0.0333
19	0.3198	0.9525	0.02325	0.9428	0.03336
20	0.3225	0.9692	0.02331	0.95	0.03339
21	0.3252	0.9622	0.02281	0.9533	0.03343
22	0.3279	0.9797	0.02263	0.9645	0.03355
23	0.3306	0.9595	0.02275	0.997	0.034
24	0.3333	0.9721	0.02281	0.9882	0.03384
25	0.336	0.9754	0.02268	0.9716	0.03337
26	0.3387	1.024	0.02329	1.027	0.03447
27	0.3413	1.014	0.02297	1.041	0.03457
28	0.344	1.008	0.02296	1.052	0.03466
29	0.3467	1.025	0.02347	1.034	0.03406
30	0.3494	1.024	0.02317	1	0.03307
31	0.3521	1.006	0.02355	1.047	0.03388
32	0.3548	1.063	0.02363	1.023	0.03301
33	0.3575	1.038	0.02355	1.029	0.03303
34	0.3602	0	0	1.033	0.03288
35	0.3629	0	0	1.059	0.033
36	0.3656	0	0	1.042	0.03221
37	0.3683	0	0	1.038	0.03194
38	0.371	0	0	1.029	0.03134
39	0.3737	0	0	1.05	0.03164
40	0.3763	0	0	1.054	0.03142
41	0.379	0	0	1.097	0.03197
42	0.3817	0	0	1.076	0.0312
43	0.3844	0	0	1.032	0.03027
44	0.3871	0	0	1.016	0.0298
45	0.3898	0	0	1.064	0.03032
46	0.3925	0	0	1.095	0.03106
47	0.3952	0	0	1.066	0.03067
48	0.3979	0	0	1.058	0.03093
49	0.4006	0	0	1.058	0.03191
50	0.4033	0	0	1.027	0.0323
51	0.406	0	0	1.035	0.03586
52	0.4087	0	0	1.122	0.04773
Projection m(pi0eta) 
1	0.684	0.9557	0.04208	0.9703	0.056
2	0.687	0.9375	0.02724	0.959	0.04426
3	0.6899	1.003	0.02389	0.978	0.0399
4	0.6929	0.958	0.02159	0.9831	0.03669
5	0.6959	0.9777	0.02016	0.9678	0.03365
6	0.6989	0.9809	0.01916	0.9813	0.03156
7	0.7019	0.998	0.01859	1.004	0.0301
8	0.7048	1.013	0.01794	1	0.02811
9	0.7078	0.9924	0.01741	0.9879	0.0263
10	0.7108	1.015	0.0171	0.9949	0.02493
11	0.7138	0.9898	0.0166	0.9733	0.02323
12	0.7168	1.005	0.01645	1.007	0.02245
13	0.7197	1.004	0.01632	1.03	0.02171
14	0.7227	1.035	0.01616	1.03	0.02062
15	0.7257	1.031	0.01602	1.024	0.01968
16	0.7287	1.015	0.01585	1.027	0.01891
17	0.7316	1.011	0.01558	1.042	0.01839
18	0.7346	1.026	0.01563	1.018	0.0175
19	0.7376	1.013	0.01552	1.025	0.0171
20	0.7406	1	0.0153	1.02	0.01661
21	0.7436	1.052	0.01559	1.032	0.01641
22	0.7465	1.038	0.01546	1.009	0.01598
23	0.7495	1.015	0.01524	1.012	0.0159
24	0.7525	1.009	0.01522	1.011	0.01578
25	0.7555	0.9852	0.01508	1.005	0.01586
26	0.7585	0.9956	0.01525	1.005	0.01603
27	0.7614	0	0	1.019	0.01641
28	0.7644	0	0	1.022	0.01684
29	0.7674	0	0	1.008	0.0172
30	0.7704	0	0	0.9999	0.01764
31	0.7734	0	0	1.013	0.01847
32	0.7763	0	0	1.008	0.01919
33	0.7793	0	0	1.008	0.02003
34	0.7823	0	0	1.02	0.02128
35	0.7853	0	0	1.004	0.02213
36	0.7882	0	0	1.014	0.02341
37	0.7912	0	0	0.9827	0.0243
38	0.7942	0	0	0.9792	0.02561
39	0.7972	0	0	0.9822	0.02722
40	0.8002	0	0	0.9828	0.02889
41	0.8031	0	0	0.9604	0.03026
42	0.8061	0	0	0.9341	0.0318
43	0.8091	0	0	0.9419	0.03418
44	0.8121	0	0	0.9159	0.03615
45	0.8151	0	0	0.9353	0.03984
46	0.818	0	0	0.8844	0.04239
47	0.821	0	0	0.8946	0.05111

